A Program Instrumentation Framework for Automatic Verification

In deductive verification and software model checking, dealing with certain specification language constructs can be problematic when the back-end solver is not sufficiently powerful or lacks the required theories. One way to deal with this is to transform, for verification purposes, the program to an equivalent one not using the problematic constructs, and to reason about this equivalent program instead. In this article, we propose program instrumentation as a unifying verification paradigm that subsumes various existing ad-hoc approaches, has a clear formal correctness criterion, can be applied automatically, and can transfer back witnesses and counterexamples. We illustrate our approach on the automated verification of programs that involve quantification and aggregation operations over arrays, such as the maximum value or sum of the elements in a given segment of the array, which are known to be difficult to reason about automatically. We implement our approach in the MonoCera tool, which is tailored to the verification of programs with aggregation, and evaluate it on example programs, including SV-COMP programs.

==> examples/battery_diag.c <==
typedef struct {
    int batt_volt[10];
    int max_voltage;  //Maximum voltage value in pack
} BATTERY_PACK;

extern BATTERY_PACK nondet_BATTERY_PACK();
BATTERY_PACK bpack;

void calc_pack_max() {
  bpack.max_voltage = bpack.batt_volt[0];
  int i = 1;
  while (i < 10) {
    if (bpack.batt_volt[i] > bpack.max_voltage) {
      bpack.max_voltage = bpack.batt_volt[i];
    }
    i++;
  }
}
void main() {
  bpack = nondet_BATTERY_PACK(); //non-det initialization
  calc_pack_max();
  assert(bpack.max_voltage == \max(bpack.batt_volt, 0, 10));
}


==> examples/battery_diag_instrument.c <==
typedef struct {
    int batt_volt[10];
    int max_voltage;  //Maximum voltage value in pack
} BATTERY_PACK;

extern BATTERY_PACK nondet_BATTERY_PACK();
BATTERY_PACK bpack;

void calc_pack_max() {
  ag_lo = 0; ag_hi = 0;
  ag_max = INT_MIN; ag_max_idx = 0;
  bpack.max_voltage = bpack.batt_volt[0];
  int i = 1;
  while (i < 10) {
    a' = store(bpack.batt_volt, x, i);
    if (ag_lo == ag_hi || i < ag_lo - 1 || i > ag_hi ||
        (x < ag_max && i == ag_max_idx)) {
        ag_lo      = i;         // Reset, because either:
        ag_hi      = i + 1;     // - tracking empty interval
        ag_max     = x;         // - storing far outside interval
        ag_max_idx = i;         // - overwriting prev. max value
    } else {
        assert(ag_ar == bpack.max_volt);
        if (ag_max <= x) {
            ag_max     = x;     // Track new max value,
            ag_max_idx = i;     // and its index.
        }
        if (ag_lo - 1 == i) {
            ag_lo = i;          // Decrease lower bound by 1
        } else if (ag_hi == i) {
            ag_hi = i + 1;      // Increase upper bound by 1
        }
    }
    ag_ar = a';
    if (bpack.batt_volt[i] > bpack.max_voltage) {
      bpack.max_voltage = bpack.batt_volt[i];
    }
    i++;
  }
}
void main() {
  bpack = nondet_BATTERY_PACK(); //non-det initialization
  calc_pack_max();
  if (10 <= 0) {
    ag_max = INT_MIN;
  } else {
    assert(ag_ar == a $\wedge$ 0 == ag_lo $\wedge$ 10 == ag_hi);
  }
  assert(bpack.max_voltage == ag_max);
}


==> examples/binheap_assert_rewrite.c <==
// Assert validity of tracking
assert(qu_ar == a && qu_N >= u && qu_root = l);
// Assert that the up_cmp has "swum" up
assert(qu_up_cmp == 0 || a[qu_up_cmp] <= a[(qu_up_cmp - 1) / 2]);
// Asesrt that the down_cmp has "sunk" down
// Todo

// We know that the maximum element of the maxheap is the root
m = a[qu_root]

==> examples/binheap_store_rewrite.c <==
a' = store(a, i, x);
if (i == qu_N) {
    assert(qu_up_cmp == 0 || a[qu_up_cmp] <= a[(qu_up_cmp - 1) / 2]);
    // Todo: assert validity of qu_down_cmp
    qu_up_cmp = N;
    qu_N++;
} else {
    qu_root = i;
    qu_N = 1;
    qu_up_cmp = 0;
    qu_down_cmp = 0;
}
qu_ar = a';

==> examples/binheap_swap_rewrite.c <==
if (i == 0 && j == qu_N - 1) {
    qu_N--;
    qu_down_cmp = 0;
} else {
    // Logic for swapping, both for swim up and sink down. 
    // We assume (for now) that if we are swapping up_cmp or down_cmp, 
    // it will be the first argument to swap
    
    if (i == qu_up_cmp && j == (qu_up_cmp - 1) / 2) {
        // We can only swap qu_up_cmp with its parent if we hope
        // to maintain the binary heap invariants
        assert(a[i] >= a[j]);
        qu_up_cmp = j;
    } else if (i == qu_down_cmp && j == 2*i+1 && j < qu_N) {
        // We can only sink down to the left
        // If the element to the is larger than the relative root
        // And the element to the right is either non-existant or smaller.
        assert(a[j] >= a[i] && (a[j] >= a[2*i+2] || 2*i+2 <= N));
    } else if (i == qu_down_cmp && j == 2*i+2 && j < qu_N) {
        // We can only sink down to the right
        // If the element to the is larger than the relative root
        // And the element to the left is smaller.
        assert(a[j] >= a[i] && a[j] >= a[2*i+1]);
    } else {
        // If we do any other swaps, we know nothing.
        qu_root = 0;
        qu_N = 0;
        qu_up_cmp = 0;
        qu_down_cmp = 0;
        qu_ar = [];
    }
}
a' = swap(a, i, j);

==> examples/exists_numof_assert_rewrite.c <==
if (u <= l) {
  b = false;
} else if (qu_cnt > 0) {
  assert(qu_ar == a && qu_hi <= u && qu_lo >= l);
  b = true;
} else {
  assert(qu_ar == a && qu_hi >= u && qu_lo <= l);
  b = false;
}

==> examples/forall_numof_assert_rewrite.c <==
if (u <= l) {
  b = true;
} else if (qu_cnt >= h - l) {
  assert(qu_ar == a && qu_hi >= u && qu_lo <= l);
  b = true;
} else {
  assert(qu_ar == a && qu_hi <= u && qu_lo >= l);
  b = false;
}

==> examples/numof_assert_rewrite.c <==
if (u <= l) {
  c = 0;
} else {
  assert(ag_ar == a && ag_lo == l && ag_hi == u);
  c = ag_cnt;
}

==> examples/numof_store_rewrite.c <==
if (i == ag_hi || i == ag_lo - 1) {
  assert(ag_ar == a);
  if (P(x)) { ag_cnt++; }
  if (i == ag_hi) { ag_hi++; }
  else { ag_lo--; }
} else if (ag_lo <= i && i < ag_hi) {
  assert(ag_ar == a);
  if (!P(select(a, i)) && P(x))  { 
    ag_cnt++;
  } else if (P(select(a,i)) && !P(x))  
      { ag_cnt--; }
} else {
  ag_lo = i; ag_hi = i + 1;
  if (P(x)) { ag_cnt = 1; } 
  else { ag_cnt = 0; }
}
a' = store(a, i, x);
ag_ar = a';

==> examples/prod_assert_rewrite.c <==
if (u <= l) {
  p = 1;
} else {
  assert(qu_ar == a && qu_lo == l && qu_hi == u);
  if (qu_zerocnt > 0) {
    p = 0;
  } else {
    p = qu_prod;
  }
}

==> examples/prod_assert_rewrite_small.c <==
if (u <= l) {
  p = 1;
} else {
  assert(ag_ar == a && ag_lo == l && ag_hi == u);
  p = ag_zerocnt > 0 ? 0 : ag_prod;
}

==> examples/prod_store_rewrite.c <==

if (i == qu_hi) {
    qu_hi++;
} else if (i == qu_lo - 1) {
    qu_lo--;
} else if (qu_lo <= i < qu_hi) {
    if (select(a, i) == 0) {
        qu_zerocnt--;
    } else {
        qu_prod = qu_prod / select(a, i);
    }
} else {
    qu_lo = i;
    qu_hi = i + 1;
    qu_prod = 1;
    qu_zerocnt = 0;
}

if (x == 0) {
    qu_zerocnt++;
} else {
    prod = prod * x;
}

a' = store(a, i, x)
qu_ar = a'


==> examples/prod_store_rewrite_small.c <==
if ((ag_lo - 1) <= i && i <= ag_hi) {
  assert(ag_ar == a);
  if (i == ag_hi) { ag_hi++; } 
  else if (i == ag_lo - 1) {
    ag_lo--;
  } else if (select(a, i) == 0) {
    ag_zerocnt--;
  } else { ag_prod /= select(a, i); }
} else {
  ag_lo = i; ag_hi = i + 1;
  ag_prod = 1; ag_zerocnt = 0;
}
if (x == 0) { ag_zerocnt++; }
else { ag_prod *= x; }
a' = store(a, i, x);
ag_ar = a';


==> examples/simple_example_write.c <==
void main() {
  int N;
  assume(N >= 0);

  int arr[N];

  int i = 0;
  while (i < N) {
      arr[i] = i;
  }
  assert(\max(arr, 0, N) < N);
}


==> examples/simple_example_write_transformed.c <==
assert(ghost_arr_lo == 0);
assert(ghost_arr_hi == N-1);
assert(ghost_arr_max < N);


==> examples/strategy_example2_sum.c <==
int N, t, s, i; int arr1[N], arr2[N]; assume(N > 0);

for (i = 0; i < N; ++i) {
  t = arr1[i];                // (stmt1)
  s = 0;
  if (t >= 0) s = t;
  arr2[i] = s;                // (stmt2)
}

t = \sum(arr2, 0, N);         // (stmt3)
assert(t >= 0);


==> examples/strategy_example_1.c <==
int N;
assume(N > 0);

int arr1[N], arr2[N];
int m = 0;

for (int i = 0; i < N; ++i) {
    int t = arr1[i];             // (stmt1)
    int s = arr2[i];             // (stmt2)
    if (t > m)
        m = t;
}

int t = \max(arr1, 0, N);        // (stmt3)
assert(m >= t);

